Towards Multi-Task Multi-Modal Models: A Video Generative Perspective

Advancements in language foundation models have primarily fueled the recent surge in artificial intelligence. In contrast, generative learning of non-textual modalities, especially videos, significantly trails behind language modeling. This thesis chronicles our endeavor to build multi-task models for generating videos and other modalities under diverse conditions, as well as for understanding and compression applications. Given the high dimensionality of visual data, we pursue concise and accurate latent representations. Our video-native spatial-temporal tokenizers preserve high fidelity. We unveil a novel approach to mapping bidirectionally between visual observation and interpretable lexical terms. Furthermore, our scalable visual token representation proves beneficial across generation, compression, and understanding tasks. This achievement marks the first instances of language models surpassing diffusion models in visual synthesis and a video tokenizer outperforming industry-standard codecs. Within these multi-modal latent spaces, we study the design of multi-task generative models. Our masked multi-task transformer excels at the quality, efficiency, and flexibility of video generation. We enable a frozen language model, trained solely on text, to generate visual content. Finally, we build a scalable generative multi-modal transformer trained from scratch, enabling the generation of videos containing high-fidelity motion with the corresponding audio given diverse conditions. Throughout the course, we have shown the effectiveness of integrating multiple tasks, crafting high-fidelity latent representation, and generating multiple modalities. This work suggests intriguing potential for future exploration in generating non-textual data and enabling real-time, interactive experiences across various media forms.

==> papers/videopoet/figures/VFFM_plot.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "private_outputs": true,
      "provenance": [],
      "last_runtime": {
        "build_target": "//learning/grp/tools/ml_python:ml_notebook",
        "kind": "private"
      }
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "PfAtTHLbJyqF"
      },
      "outputs": [],
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "\n",
        "def add_value_labels(bars):\n",
        "    for bar in bars:\n",
        "        height = bar.get_height()\n",
        "        ax.annotate('{}'.format(round(height, 2)),\n",
        "                    xy=(bar.get_x() + bar.get_width() / 2, height),\n",
        "                    xytext=(0, 3),  # 3 points vertical offset\n",
        "                    textcoords=\"offset points\",\n",
        "                    ha='center', va='bottom',\n",
        "                    fontsize=10)\n",
        "\n",
        "\n",
        "fig, ax = plt.subplots(figsize=(8, 5))  # Adjust the size (width, height) as needed\n",
        "\n",
        "# Data for plotting\n",
        "model_sizes = ['300M LM\\n(10B tokens)', '1B LM\\n(10B tokens)', '1B LM\\n(37B tokens)', '8B LM\\n(37B tokens)', '8B LM\\n(58B tokens)']\n",
        "audio_to_video = [331.63, 283.06, 115.64, 104.09, 88.60]\n",
        "frame_prediction = [65.61, 33.09, 19.56, 19.95, 12.23]\n",
        "audio_video_continuation = [75.68, 41.57, 24.87, 20.04, 15.32]\n",
        "\n",
        "# Ensure the values are in float format for the bar chart\n",
        "audio_to_video = np.array(audio_to_video, dtype=float)\n",
        "frame_prediction = np.array(frame_prediction, dtype=float)\n",
        "audio_video_continuation = np.array(audio_video_continuation, dtype=float)\n",
        "\n",
        "# Extend the frame_prediction array to match the others by repeating the last value\n",
        "frame_prediction = np.pad(frame_prediction, (0, len(model_sizes) - len(frame_prediction)), 'edge')\n",
        "\n",
        "# Define the width of the bars\n",
        "bar_width = 0.25\n",
        "\n",
        "# Set the positions of the bars on the x-axis\n",
        "r1 = np.arange(len(audio_to_video))\n",
        "r2 = [x + bar_width for x in r1]\n",
        "r3 = [x + bar_width for x in r2]\n",
        "\n",
        "\n",
        "# Make the bar plots\n",
        "bars1 = ax.bar(r1, audio_to_video, color='#1f77b4', width=bar_width, edgecolor='grey', label='Audio to Video')\n",
        "bars2 = ax.bar([x + bar_width * 2 for x in r1], frame_prediction, color='#ff7f0e', width=bar_width, edgecolor='grey', label='Frame Prediction')\n",
        "bars3 = ax.bar([x + bar_width for x in r1], audio_video_continuation, color='#2ca02c', width=bar_width, edgecolor='grey', label='Audio/Video Continuation')\n",
        "\n",
        "add_value_labels(bars1)\n",
        "add_value_labels(bars2)\n",
        "add_value_labels(bars3)\n",
        "\n",
        "# Draw dashed lines at the top of the bars\n",
        "for r, val in zip(r1, audio_to_video):\n",
        "    ax.plot([r, r + bar_width * 2], [val, val], color='#1f77b4', linestyle='--', linewidth=1)\n",
        "for r, val in zip(r2, frame_prediction):\n",
        "    ax.plot([r - bar_width, r + bar_width], [val, val], color='#ff7f0e', linestyle='--', linewidth=1)\n",
        "for r, val in zip(r3, audio_video_continuation):\n",
        "    ax.plot([r - bar_width * 2, r], [val, val], color='#2ca02c', linestyle='--', linewidth=1)\n",
        "\n",
        "# Add labels, title, and custom x-axis tick labels, etc.\n",
        "ax.set_xlabel('Language Model Size (# Training Tokens)', fontsize=14)\n",
        "ax.set_ylabel('FVD (↓) for video quality', fontsize=14)\n",
        "ax.set_xticks([r + bar_width for r in range(len(audio_to_video))], fontsize=12)\n",
        "ax.set_xticklabels(model_sizes)\n",
        "ax.set_yscale('log')\n",
        "ax.legend()\n",
        "\n",
        "# Add grid and make layout tight\n",
        "ax.grid(True, which=\"both\", ls=\"--\")\n",
        "ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.15), ncol=3, fontsize='large')\n",
        "\n",
        "plt.tight_layout()\n",
        "\n",
        "# Show the plot\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "\n",
        "def add_value_labels(bars):\n",
        "    for bar in bars:\n",
        "        height = bar.get_height()\n",
        "        ax.annotate('{}'.format(round(height, 2)),\n",
        "                    xy=(bar.get_x() + bar.get_width() / 2, height),\n",
        "                    xytext=(0, 3),  # 3 points vertical offset\n",
        "                    textcoords=\"offset points\",\n",
        "                    ha='center', va='bottom',\n",
        "                    fontsize=10)\n",
        "\n",
        "\n",
        "fig, ax = plt.subplots(figsize=(8, 5))  # Adjust the size (width, height) as needed\n",
        "\n",
        "# Data for plotting\n",
        "model_sizes = ['300M LM\\n(10B tokens)', '1B LM\\n(10B tokens)', '1B LM\\n(37B tokens)', '8B LM\\n(37B tokens)', '8B LM\\n(58B tokens)']\n",
        "v2a = [8.34, 6.39, 5.56, 5.77, 5.00]\n",
        "avcont = [7.34, 6.04, 5.80, 5.62, 4.89]\n",
        "\n",
        "# Ensure the values are in float format for the bar chart\n",
        "v2a = np.array(v2a, dtype=float)\n",
        "avcont = np.array(avcont, dtype=float)\n",
        "\n",
        "# Extend the frame_prediction array to match the others by repeating the last value\n",
        "v2a = np.pad(v2a, (0, len(model_sizes) - len(v2a)), 'edge')\n",
        "\n",
        "# Define the width of the bars\n",
        "bar_width = 0.25\n",
        "\n",
        "# Set the positions of the bars on the x-axis\n",
        "r1 = np.arange(len(audio_to_video))\n",
        "r2 = [x + bar_width for x in r1]\n",
        "\n",
        "\n",
        "# Make the bar plots\n",
        "bars1 = ax.bar(r1, v2a, color='#d62728', width=bar_width, edgecolor='grey', label='Video to Audio')\n",
        "bars2 = ax.bar([x + bar_width * 1 for x in r1], avcont, color='#2ca02c', width=bar_width, edgecolor='grey', label='Audio/Video Continuation')\n",
        "\n",
        "add_value_labels(bars1)\n",
        "add_value_labels(bars2)\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "# Add labels, title, and custom x-axis tick labels, etc.\n",
        "ax.set_xlabel('Language Model Size (# Training Tokens)', fontsize=14)\n",
        "ax.set_ylabel('FAD (↓) for audio quality', fontsize=14)\n",
        "ax.set_xticks([r + bar_width for r in range(len(audio_to_video))], fontsize=12)\n",
        "ax.set_xticklabels(model_sizes)\n",
        "ax.set_yscale('log')\n",
        "ax.legend()\n",
        "\n",
        "# Add grid and make layout tight\n",
        "ax.grid(True, which=\"both\", ls=\"--\")\n",
        "ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.15), ncol=3, fontsize='large')\n",
        "\n",
        "plt.tight_layout()\n",
        "\n",
        "# Show the plot\n",
        "plt.show()"
      ],
      "metadata": {
        "id": "hOvaTNMPMaYU"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}
